Probing Higgs-portal dark matter with vector-boson fusion

We constrain the Higgs-portal model employing the vector-boson fusion channel at the LHC. In particular, we include the phenomenologically interesting parameter region near the Higgs resonance, where the Higgs-boson mass is close to the threshold for dark-matter production and a running-width prescription has to be employed for the Higgs-boson propagator. Limits for the Higgs-portal coupling as a function of the dark-matter mass are derived from the CMS search for invisible Higgs-boson decays in vector-boson fusion at 13 TeV. Furthermore, we perform projections for the 14 TeV HL-LHC and the 27 TeV HE-LHC taking into account a realistic estimate of the systematic uncertainties. The respective upper limits on the invisible branching ratio of the Higgs boson reach a level of 2 % and constrain perturbative Higgs-portal couplings up to dark-matter masses of about 110 GeV.

==> anc/lim_HP_fermion.dat <==
# 95% CLs observed and projected limits
# Heisig, Kraemer, Madge and Mueck, JHEP 03 (2020) 183 [arXiv:1912.08472]
# Majorana fermion DM (cf. solid lines in fig. 8, bottom panel)
# ----------------------------------------------------------------------------
#            |                    lambda_HP/Lambda[GeV^-1]                    |
# ----------------------------------------------------------------------------
#  mDM[GeV]  |  13TeVobs  |  13TeVobs+ |  13TeVobs- |  14TeVproj |  27TeVproj |
# ----------------------------------------------------------------------------
  6.00000E+01  3.87900E-04  4.39600E-04  3.38300E-04  1.09000E-04  8.02100E-05
  6.05000E+01  4.55300E-04  5.15900E-04  3.97100E-04  1.28000E-04  9.41800E-05
  6.10000E+01  5.59400E-04  6.33800E-04  4.88100E-04  1.57400E-04  1.15800E-04
  6.12000E+01  6.19400E-04  7.01600E-04  5.40500E-04  1.74400E-04  1.28200E-04
  6.14000E+01  6.97200E-04  7.89500E-04  6.08400E-04  1.96400E-04  1.44400E-04
  6.16000E+01  8.02500E-04  9.08500E-04  7.00600E-04  2.26300E-04  1.66400E-04
  6.18000E+01  9.54800E-04  1.08000E-03  8.34000E-04  2.69700E-04  1.98200E-04
  6.20000E+01  1.19800E-03  1.35300E-03  1.04700E-03  3.39300E-04  2.49300E-04
  6.21000E+01  1.38500E-03  1.56300E-03  1.21200E-03  3.93500E-04  2.89000E-04
  6.22000E+01  1.65700E-03  1.86700E-03  1.45200E-03  4.73200E-04  3.47300E-04
  6.23000E+01  2.09600E-03  2.35300E-03  1.84200E-03  6.04100E-04  4.42600E-04
  6.24000E+01  2.93300E-03  3.26900E-03  2.59400E-03  8.64700E-04  6.30700E-04
  6.24500E+01  3.73300E-03  4.13100E-03  3.32200E-03  1.12800E-03  8.18200E-04
  6.24600E+01  3.95500E-03  4.36900E-03  3.52600E-03  1.20400E-03  8.71400E-04
  6.24700E+01  4.20900E-03  4.64000E-03  3.76000E-03  1.29200E-03  9.32600E-04
  6.24800E+01  4.50000E-03  4.95000E-03  4.03000E-03  1.39500E-03  1.00300E-03
  6.24900E+01  4.83900E-03  5.31000E-03  4.34300E-03  1.51500E-03  1.08600E-03
  6.25000E+01  5.23700E-03  5.73300E-03  4.71300E-03  1.65800E-03  1.18200E-03
  6.25100E+01  5.71000E-03  6.23600E-03  5.15100E-03  1.82800E-03  1.29400E-03
  6.25200E+01  6.27500E-03  6.84000E-03  5.67200E-03  2.02700E-03  1.42200E-03
  6.25250E+01  6.59700E-03  7.18700E-03  5.96600E-03  2.13700E-03  1.49100E-03
  6.25300E+01  6.94200E-03  7.56300E-03  6.28100E-03  2.25100E-03  1.56100E-03
  6.25350E+01  7.30200E-03  7.95900E-03  6.60300E-03  2.36400E-03  1.62900E-03
  6.25370E+01  7.44400E-03  8.11800E-03  6.73000E-03  2.40600E-03  1.65500E-03
  6.25390E+01  7.58000E-03  8.27100E-03  6.85000E-03  2.44600E-03  1.67800E-03
  6.25400E+01  7.64400E-03  8.34300E-03  6.90600E-03  2.46400E-03  1.68900E-03
  6.25410E+01  7.70400E-03  8.41200E-03  6.95900E-03  2.48100E-03  1.69900E-03
  6.25420E+01  7.75900E-03  8.47500E-03  7.00700E-03  2.49600E-03  1.70700E-03
  6.25430E+01  7.80800E-03  8.53000E-03  7.04900E-03  2.50900E-03  1.71500E-03
  6.25440E+01  7.84800E-03  8.57600E-03  7.08400E-03  2.52000E-03  1.72100E-03
  6.25450E+01  7.87600E-03  8.60900E-03  7.10800E-03  2.52800E-03  1.72600E-03
  6.25460E+01  7.89400E-03  8.63000E-03  7.12400E-03  2.53300E-03  1.72900E-03
  6.25470E+01  7.90700E-03  8.64500E-03  7.13500E-03  2.53600E-03  1.73000E-03
  6.25480E+01  7.91700E-03  8.65600E-03  7.14400E-03  2.53900E-03  1.73200E-03
  6.25490E+01  7.92600E-03  8.66600E-03  7.15200E-03  2.54100E-03  1.73300E-03
  6.25500E+01  7.93400E-03  8.67500E-03  7.15800E-03  2.54300E-03  1.73500E-03
  6.25510E+01  7.94100E-03  8.68300E-03  7.16400E-03  2.54500E-03  1.73600E-03
  6.25530E+01  7.95300E-03  8.69800E-03  7.17500E-03  2.54800E-03  1.73700E-03
  6.25550E+01  7.96400E-03  8.71000E-03  7.18400E-03  2.55100E-03  1.73900E-03
  6.25600E+01  7.98800E-03  8.73800E-03  7.20500E-03  2.55700E-03  1.74300E-03
  6.25650E+01  8.00800E-03  8.76000E-03  7.22200E-03  2.56300E-03  1.74600E-03
  6.25700E+01  8.02500E-03  8.78100E-03  7.23700E-03  2.56700E-03  1.74800E-03
  6.25800E+01  8.05600E-03  8.81600E-03  7.26300E-03  2.57500E-03  1.75300E-03
  6.25900E+01  8.08200E-03  8.84700E-03  7.28600E-03  2.58200E-03  1.75700E-03
  6.26000E+01  8.10600E-03  8.87500E-03  7.30700E-03  2.58800E-03  1.76000E-03
  6.26100E+01  8.12800E-03  8.90000E-03  7.32500E-03  2.59400E-03  1.76400E-03
  6.26200E+01  8.14800E-03  8.92300E-03  7.34300E-03  2.59900E-03  1.76700E-03
  6.26300E+01  8.16700E-03  8.94500E-03  7.35900E-03  2.60400E-03  1.77000E-03
  6.26400E+01  8.18500E-03  8.96600E-03  7.37400E-03  2.60900E-03  1.77200E-03
  6.26500E+01  8.20200E-03  8.98600E-03  7.38900E-03  2.61300E-03  1.77500E-03
  6.27000E+01  8.27800E-03  9.07500E-03  7.45400E-03  2.63300E-03  1.78600E-03
  6.28000E+01  8.40000E-03  9.21800E-03  7.55900E-03  2.66400E-03  1.80300E-03
  6.29000E+01  8.50200E-03  9.33800E-03  7.64600E-03  2.69000E-03  1.81800E-03
  6.30000E+01  8.59200E-03  9.44400E-03  7.72200E-03  2.71300E-03  1.83100E-03
  6.32500E+01  8.78500E-03  9.67300E-03  7.88500E-03  2.76000E-03  1.85700E-03
  6.35000E+01  8.95000E-03  9.87100E-03  8.02400E-03  2.80100E-03  1.87900E-03
  6.37500E+01  9.09900E-03  1.00500E-02  8.14900E-03  2.83600E-03  1.89900E-03
  6.40000E+01  9.23600E-03  1.02200E-02  8.26300E-03  2.86800E-03  1.91600E-03
  6.42500E+01  9.36400E-03  1.03700E-02  8.37000E-03  2.89800E-03  1.93200E-03
  6.45000E+01  9.48600E-03  1.05200E-02  8.47000E-03  2.92600E-03  1.94700E-03
  6.47500E+01  9.60300E-03  1.06700E-02  8.56600E-03  2.95200E-03  1.96200E-03
  6.50000E+01  9.71600E-03  1.08100E-02  8.65900E-03  2.97700E-03  1.97500E-03
  6.60000E+01  1.01400E-02  1.13500E-02  9.00000E-03  3.06700E-03  2.02300E-03
  6.70000E+01  1.05300E-02  1.18800E-02  9.31100E-03  3.14700E-03  2.06500E-03
  6.80000E+01  1.09100E-02  1.24000E-02  9.60500E-03  3.21900E-03  2.10400E-03
  6.90000E+01  1.12900E-02  1.29500E-02  9.88700E-03  3.28600E-03  2.13900E-03
  7.00000E+01  1.16600E-02  1.35500E-02  1.01600E-02  3.34900E-03  2.17200E-03
  7.20000E+01  1.24300E-02  1.50000E-02  1.07000E-02  3.46700E-03  2.23200E-03
  7.40000E+01  1.32700E-02  1.85500E-02  1.12400E-02  3.57600E-03  2.28800E-03
  7.60000E+01  1.42600E-02          NAN  1.17800E-02  3.67900E-03  2.34000E-03
  7.80000E+01  1.55700E-02          NAN  1.23600E-02  3.77700E-03  2.39000E-03
  8.00000E+01  1.86900E-02          NAN  1.29800E-02  3.87300E-03  2.43700E-03
  8.50000E+01          NAN          NAN  1.49200E-02  4.10000E-03  2.54700E-03
  9.00000E+01          NAN          NAN          NAN  4.31700E-03  2.65000E-03
  9.50000E+01          NAN          NAN          NAN  4.52700E-03  2.74800E-03
  1.00000E+02          NAN          NAN          NAN  4.73300E-03  2.84300E-03
  1.10000E+02          NAN          NAN          NAN  5.14100E-03  3.02400E-03
  1.20000E+02          NAN          NAN          NAN  5.54800E-03  3.19900E-03
  1.30000E+02          NAN          NAN          NAN  5.96000E-03  3.37100E-03
  1.40000E+02          NAN          NAN          NAN  6.38100E-03  3.54000E-03
  1.50000E+02          NAN          NAN          NAN  6.81400E-03  3.70900E-03
  1.60000E+02          NAN          NAN          NAN  7.26000E-03  3.87700E-03
  1.80000E+02          NAN          NAN          NAN  8.20600E-03  4.21600E-03
  2.00000E+02          NAN          NAN          NAN  9.24400E-03  4.56000E-03


==> anc/lim_HP_scalar.dat <==
# 95% CLs observed and projected limits
# Heisig, Kraemer, Madge and Mueck, JHEP 03 (2020) 183 [arXiv:1912.08472]
# Scalar DM (cf. black, solid line in fig. 2 (right), as well as fig. 4)
# ----------------------------------------------------------------------------
#            |                           lambda_HP                            |
# ----------------------------------------------------------------------------
#  mDM[GeV]  |  13TeVobs  |  13TeVobs+ |  13TeVobs- |  14TeVproj |  27TeVproj |
# ----------------------------------------------------------------------------
  6.00000E+01  3.84900E-02  4.36400E-02  3.35600E-02  1.08100E-02  7.98400E-03 
  6.05000E+01  4.06100E-02  4.60500E-02  3.54100E-02  1.14100E-02  8.42500E-03 
  6.10000E+01  4.35200E-02  4.93400E-02  3.79500E-02  1.22200E-02  9.02700E-03 
  6.13000E+01  4.59100E-02  5.20500E-02  4.00300E-02  1.28900E-02  9.52200E-03 
  6.15100E+01  4.80600E-02  5.44900E-02  4.19000E-02  1.35000E-02  9.96800E-03 
  6.16600E+01  4.99600E-02  5.66400E-02  4.35600E-02  1.40300E-02  1.03600E-02 
  6.17800E+01  5.18000E-02  5.87300E-02  4.51700E-02  1.45500E-02  1.07400E-02 
  6.18900E+01  5.38400E-02  6.10400E-02  4.69400E-02  1.51200E-02  1.11700E-02 
  6.20000E+01  5.63600E-02  6.39000E-02  4.91400E-02  1.58300E-02  1.16900E-02 
  6.20270E+01  5.70800E-02  6.47200E-02  4.97700E-02  1.60300E-02  1.18400E-02 
  6.20540E+01  5.78500E-02  6.55900E-02  5.04400E-02  1.62400E-02  1.20000E-02 
  6.20820E+01  5.87000E-02  6.65500E-02  5.11800E-02  1.64800E-02  1.21700E-02 
  6.21110E+01  5.96500E-02  6.76300E-02  5.20100E-02  1.67500E-02  1.23700E-02 
  6.21410E+01  6.07300E-02  6.88500E-02  5.29500E-02  1.70500E-02  1.26000E-02 
  6.21730E+01  6.19900E-02  7.02800E-02  5.40500E-02  1.74100E-02  1.28600E-02 
  6.22090E+01  6.35800E-02  7.20900E-02  5.54400E-02  1.78500E-02  1.31900E-02 
  6.22490E+01  6.56300E-02  7.44100E-02  5.72200E-02  1.84300E-02  1.36100E-02 
  6.22980E+01  6.86600E-02  7.78500E-02  5.98600E-02  1.92800E-02  1.42400E-02 
  6.23700E+01  7.48300E-02  8.48400E-02  6.52400E-02  2.10100E-02  1.55200E-02 
  6.23950E+01  7.77700E-02  8.81800E-02  6.78000E-02  2.18400E-02  1.61300E-02 
  6.24200E+01  8.13900E-02  9.22900E-02  7.09700E-02  2.28500E-02  1.68800E-02 
  6.24450E+01  8.60600E-02  9.75800E-02  7.50400E-02  2.41600E-02  1.78500E-02 
  6.24700E+01  9.24800E-02  1.04900E-01  8.06300E-02  2.59700E-02  1.91800E-02 
  6.24950E+01  1.02400E-01  1.16100E-01  8.92400E-02  2.87300E-02  2.12200E-02 
  6.25080E+01  1.10400E-01  1.25100E-01  9.62200E-02  3.09800E-02  2.28800E-02 
  6.25200E+01  1.21700E-01  1.38000E-01  1.06100E-01  3.41700E-02  2.52400E-02 
  6.25262E+01  1.30700E-01  1.48200E-01  1.14000E-01  3.66900E-02  2.71000E-02 
  6.25325E+01  1.44700E-01  1.64100E-01  1.26200E-01  4.06300E-02  3.00100E-02 
  6.25387E+01  1.71400E-01  1.94300E-01  1.49500E-01  4.81700E-02  3.55800E-02 
  6.25418E+01  2.01500E-01  2.28200E-01  1.75900E-01  5.68100E-02  4.19700E-02 
  6.25450E+01  3.02200E-01  3.37600E-01  2.67100E-01  9.03100E-02  6.69200E-02 
  6.25480E+01  4.41200E-01  4.86400E-01  3.95300E-01  1.41300E-01  1.05200E-01 
  6.25512E+01  5.22100E-01  5.74500E-01  4.68600E-01  1.68900E-01  1.25700E-01 
  6.25575E+01  6.20900E-01  6.82600E-01  5.57700E-01  2.01700E-01  1.50300E-01 
  6.25637E+01  6.87800E-01  7.56100E-01  6.17900E-01  2.23700E-01  1.66700E-01 
  6.25700E+01  7.41200E-01  8.14900E-01  6.65900E-01  2.41200E-01  1.79700E-01 
  6.25830E+01  8.26800E-01  9.09200E-01  7.42700E-01  2.69000E-01  2.00500E-01 
  6.25950E+01  8.89100E-01  9.77900E-01  7.98500E-01  2.89200E-01  2.15500E-01 
  6.26200E+01  9.91100E-01  1.09100E+00  8.89800E-01  3.22200E-01  2.40100E-01 
  6.26450E+01  1.07200E+00  1.18000E+00  9.61900E-01  3.48200E-01  2.59500E-01 
  6.26700E+01  1.14000E+00  1.25600E+00  1.02300E+00  3.70000E-01  2.75700E-01 
  6.26950E+01  1.19900E+00  1.32200E+00  1.07600E+00  3.89000E-01  2.89900E-01 
  6.27200E+01  1.25200E+00  1.38100E+00  1.12300E+00  4.05900E-01  3.02500E-01 
  6.27900E+01  1.37900E+00  1.52200E+00  1.23500E+00  4.46100E-01  3.32400E-01 
  6.28420E+01  1.45800E+00  1.61000E+00  1.30600E+00  4.71200E-01  3.51200E-01 
  6.28820E+01  1.51300E+00  1.67200E+00  1.35500E+00  4.88700E-01  3.64100E-01 
  6.29180E+01  1.56000E+00  1.72400E+00  1.39600E+00  5.03300E-01  3.75000E-01 
  6.29510E+01  1.60000E+00  1.76900E+00  1.43200E+00  5.15900E-01  3.84300E-01 
  6.29810E+01  1.63500E+00  1.80900E+00  1.46200E+00  5.26800E-01  3.92500E-01 
  6.30100E+01  1.66700E+00  1.84500E+00  1.49100E+00  5.37000E-01  4.00000E-01 
  6.30390E+01  1.69800E+00  1.88000E+00  1.51800E+00  5.46700E-01  4.07200E-01 
  6.30660E+01  1.72600E+00  1.91200E+00  1.54300E+00  5.55400E-01  4.13700E-01 
  6.30930E+01  1.75300E+00  1.94200E+00  1.56700E+00  5.63900E-01  4.19900E-01 
  6.31210E+01  1.78100E+00  1.97300E+00  1.59100E+00  5.72400E-01  4.26200E-01 
  6.31480E+01  1.80700E+00  2.00200E+00  1.61400E+00  5.80400E-01  4.32200E-01 
  6.31750E+01  1.83200E+00  2.03000E+00  1.63600E+00  5.88200E-01  4.37900E-01 
  6.32030E+01  1.85700E+00  2.05900E+00  1.65800E+00  5.96000E-01  4.43700E-01 
  6.32310E+01  1.88200E+00  2.08700E+00  1.68000E+00  6.03700E-01  4.49400E-01 
  6.32600E+01  1.90700E+00  2.11500E+00  1.70200E+00  6.11400E-01  4.55100E-01 
  6.32890E+01  1.93100E+00  2.14300E+00  1.72300E+00  6.19000E-01  4.60600E-01 
  6.33200E+01  1.95600E+00  2.17200E+00  1.74600E+00  6.26800E-01  4.66400E-01 
  6.33520E+01  1.98200E+00  2.20100E+00  1.76800E+00  6.34800E-01  4.72300E-01 
  6.33860E+01  2.00900E+00  2.23200E+00  1.79200E+00  6.43000E-01  4.78400E-01 
  6.34210E+01  2.03600E+00  2.26200E+00  1.81600E+00  6.51300E-01  4.84500E-01 
  6.34590E+01  2.06500E+00  2.29500E+00  1.84100E+00  6.60000E-01  4.90900E-01 
  6.34990E+01  2.09400E+00  2.32900E+00  1.86600E+00  6.69100E-01  4.97500E-01 
  6.35430E+01  2.12600E+00  2.36500E+00  1.89400E+00  6.78700E-01  5.04600E-01 
  6.35910E+01  2.15900E+00  2.40300E+00  1.92300E+00  6.89000E-01  5.12200E-01 
  6.36430E+01  2.19500E+00  2.44400E+00  1.95500E+00  6.99800E-01  5.20100E-01 
  6.37020E+01  2.23400E+00  2.48900E+00  1.98900E+00  7.11800E-01  5.28900E-01 
  6.37700E+01  2.27800E+00  2.54000E+00  2.02700E+00  7.25100E-01  5.38700E-01 
  6.38480E+01  2.32700E+00  2.59600E+00  2.07000E+00  7.40000E-01  5.49500E-01 
  6.39420E+01  2.38400E+00  2.66200E+00  2.12000E+00  7.57200E-01  5.62100E-01 
  6.40590E+01  2.45300E+00  2.74200E+00  2.17900E+00  7.77800E-01  5.77200E-01 
  6.42110E+01  2.53900E+00  2.84100E+00  2.25400E+00  8.03400E-01  5.95800E-01 
  6.44200E+01  2.65100E+00  2.97200E+00  2.35100E+00  8.36700E-01  6.19900E-01 
  6.47000E+01  2.79300E+00  3.13800E+00  2.47300E+00  8.78400E-01  6.50100E-01 
  6.50000E+01  2.93600E+00  3.30900E+00  2.59600E+00  9.20300E-01  6.80200E-01 
  6.54000E+01  3.11800E+00  3.52600E+00  2.75100E+00  9.72500E-01  7.17600E-01 
  6.60000E+01  3.37400E+00          NAN  2.96800E+00  1.04500E+00  7.69200E-01 
  6.68000E+01  3.54500E+00          NAN  3.23800E+00  1.13400E+00  8.31900E-01 
  6.78000E+01          NAN          NAN  3.54500E+00  1.23500E+00  9.03300E-01 
  6.80000E+01          NAN          NAN          NAN  1.25500E+00  9.16900E-01 
  6.94000E+01          NAN          NAN          NAN  1.38500E+00  1.00700E+00 
  7.10000E+01          NAN          NAN          NAN  1.52200E+00  1.10200E+00 
  7.26000E+01          NAN          NAN          NAN  1.65100E+00  1.19100E+00 
  7.44000E+01          NAN          NAN          NAN  1.78900E+00  1.28700E+00 
  7.64000E+01          NAN          NAN          NAN  1.93600E+00  1.38800E+00 
  7.86000E+01          NAN          NAN          NAN  2.09300E+00  1.49600E+00 
  8.10000E+01          NAN          NAN          NAN  2.26100E+00  1.61000E+00 
  8.38000E+01          NAN          NAN          NAN  2.45300E+00  1.74000E+00 
  8.70000E+01          NAN          NAN          NAN  2.67100E+00  1.88500E+00 
  9.00000E+01          NAN          NAN          NAN  2.87400E+00  2.01900E+00 
  9.30000E+01          NAN          NAN          NAN  3.07700E+00  2.15100E+00 
  9.60000E+01          NAN          NAN          NAN  3.28100E+00  2.28400E+00 
  1.00000E+02          NAN          NAN          NAN  3.54500E+00  2.46000E+00 
  1.03000E+02          NAN          NAN          NAN          NAN  2.59200E+00 
  1.07000E+02          NAN          NAN          NAN          NAN  2.76900E+00 
  1.11000E+02          NAN          NAN          NAN          NAN  2.94600E+00 
  1.14000E+02          NAN          NAN          NAN          NAN  3.08000E+00 
  1.18000E+02          NAN          NAN          NAN          NAN  3.26000E+00 
  1.23000E+02          NAN          NAN          NAN          NAN  3.48800E+00 
  1.27000E+02          NAN          NAN          NAN          NAN  3.54500E+00 
  1.31000E+02          NAN          NAN          NAN          NAN          NAN 
  1.36000E+02          NAN          NAN          NAN          NAN          NAN 
  1.40000E+02          NAN          NAN          NAN          NAN          NAN 
  1.45000E+02          NAN          NAN          NAN          NAN          NAN 
  1.50000E+02          NAN          NAN          NAN          NAN          NAN 
  1.56000E+02          NAN          NAN          NAN          NAN          NAN 
  1.63000E+02          NAN          NAN          NAN          NAN          NAN 
  1.71000E+02          NAN          NAN          NAN          NAN          NAN 
  1.80000E+02          NAN          NAN          NAN          NAN          NAN 
  1.90000E+02          NAN          NAN          NAN          NAN          NAN 
  2.00000E+02          NAN          NAN          NAN          NAN          NAN 


==> anc/lim_HP_tensor.dat <==
# 95% CLs observed and projected limits
# Heisig, Kraemer, Madge and Mueck, JHEP 03 (2020) 183 [arXiv:1912.08472]
# Tensor DM (cf. solid lines in fig. 8, top right panel)
# ----------------------------------------------------------------------------
#            |                           lambda_HP                            |
# ----------------------------------------------------------------------------
#  mDM[GeV]  |  13TeVobs  |  13TeVobs+ |  13TeVobs- |  14TeVproj |  27TeVproj |
# ----------------------------------------------------------------------------
  6.00000E+01  9.99200E-03  1.13200E-02  8.71600E-03  2.80900E-03  2.06100E-03 
  6.05000E+01  1.07800E-02  1.22100E-02  9.40300E-03  3.03100E-03  2.22300E-03 
  6.10000E+01  1.18000E-02  1.33700E-02  1.03000E-02  3.31900E-03  2.43300E-03 
  6.12000E+01  1.23200E-02  1.39600E-02  1.07500E-02  3.46500E-03  2.53900E-03 
  6.14000E+01  1.29300E-02  1.46500E-02  1.12800E-02  3.63700E-03  2.66400E-03 
  6.16000E+01  1.36800E-02  1.54900E-02  1.19300E-02  3.84700E-03  2.81700E-03 
  6.18000E+01  1.46300E-02  1.65700E-02  1.27600E-02  4.11500E-03  3.01100E-03 
  6.20000E+01  1.59300E-02  1.80400E-02  1.39000E-02  4.48400E-03  3.27800E-03 
  6.21000E+01  1.68200E-02  1.90400E-02  1.46800E-02  4.73400E-03  3.45900E-03 
  6.22000E+01  1.79800E-02  2.03600E-02  1.57000E-02  5.06300E-03  3.69600E-03 
  6.23000E+01  1.96400E-02  2.22300E-02  1.71500E-02  5.53300E-03  4.03300E-03 
  6.24000E+01  2.24300E-02  2.53700E-02  1.95900E-02  6.32300E-03  4.59700E-03 
  6.24500E+01  2.49100E-02  2.81700E-02  2.17700E-02  7.02900E-03  5.09700E-03 
  6.24600E+01  2.56100E-02  2.89500E-02  2.23800E-02  7.22600E-03  5.23600E-03 
  6.24700E+01  2.64100E-02  2.98500E-02  2.30800E-02  7.45400E-03  5.39600E-03 
  6.24800E+01  2.73500E-02  3.09100E-02  2.39100E-02  7.72300E-03  5.58500E-03 
  6.24900E+01  2.84900E-02  3.21900E-02  2.49100E-02  8.04800E-03  5.81100E-03 
  6.25000E+01  2.99100E-02  3.37900E-02  2.61600E-02  8.45400E-03  6.09400E-03 
  6.25100E+01  3.17800E-02  3.58800E-02  2.78000E-02  8.99000E-03  6.46300E-03 
  6.25200E+01  3.44500E-02  3.88700E-02  3.01500E-02  9.75500E-03  6.98700E-03 
  6.25250E+01  3.63200E-02  4.09700E-02  3.18000E-02  1.02900E-02  7.35200E-03 
  6.25300E+01  3.88700E-02  4.38100E-02  3.40500E-02  1.10300E-02  7.84500E-03 
  6.25350E+01  4.27000E-02  4.80900E-02  3.74400E-02  1.21400E-02  8.58100E-03 
  6.25370E+01  4.49400E-02  5.05700E-02  3.94200E-02  1.27900E-02  9.00500E-03 
  6.25390E+01  4.79400E-02  5.39000E-02  4.20900E-02  1.36700E-02  9.57100E-03 
  6.25400E+01  4.99100E-02  5.60800E-02  4.38400E-02  1.42500E-02  9.94000E-03 
  6.25410E+01  5.23700E-02  5.88000E-02  4.60300E-02  1.49800E-02  1.04000E-02 
  6.25420E+01  5.56000E-02  6.23400E-02  4.89200E-02  1.59500E-02  1.10000E-02 
  6.25430E+01  6.01200E-02  6.72900E-02  5.30000E-02  1.73400E-02  1.18400E-02 
  6.25440E+01  6.70800E-02  7.48000E-02  5.93400E-02  1.95800E-02  1.31400E-02 
  6.25450E+01  7.81000E-02  8.65100E-02  6.95400E-02  2.33700E-02  1.52200E-02 
  6.25460E+01  9.04000E-02  9.95800E-02  8.09200E-02  2.75400E-02  1.73000E-02 
  6.25470E+01  9.97900E-02  1.09700E-01  8.94800E-02  3.03800E-02  1.86000E-02 
  6.25480E+01  1.06800E-01  1.17300E-01  9.58000E-02  3.23300E-02  1.94300E-02 
  6.25490E+01  1.12300E-01  1.23400E-01  1.00700E-01  3.37700E-02  2.00100E-02 
  6.25500E+01  1.16900E-01  1.28500E-01  1.04800E-01  3.49100E-02  2.04600E-02 
  6.25510E+01  1.20800E-01  1.32800E-01  1.08300E-01  3.58400E-02  2.08100E-02 
  6.25530E+01  1.27200E-01  1.39900E-01  1.13900E-01  3.73000E-02  2.13400E-02 
  6.25550E+01  1.32400E-01  1.45800E-01  1.18500E-01  3.84300E-02  2.17400E-02 
  6.25600E+01  1.42300E-01  1.56900E-01  1.27100E-01  4.04200E-02  2.24000E-02 
  6.25650E+01  1.49700E-01  1.65300E-01  1.33400E-01  4.17800E-02  2.28400E-02 
  6.25700E+01  1.55600E-01  1.72000E-01  1.38500E-01  4.28000E-02  2.31500E-02 
  6.25800E+01  1.64800E-01  1.82500E-01  1.46300E-01  4.42800E-02  2.35900E-02 
  6.25900E+01  1.71800E-01  1.90700E-01  1.52200E-01  4.53400E-02  2.38900E-02 
  6.26000E+01  1.77600E-01  1.97400E-01  1.57100E-01  4.61400E-02  2.41200E-02 
  6.26100E+01  1.82600E-01  2.03200E-01  1.61200E-01  4.67900E-02  2.42900E-02 
  6.26200E+01  1.86900E-01  2.08200E-01  1.64700E-01  4.73300E-02  2.44400E-02 
  6.26300E+01  1.90700E-01  2.12700E-01  1.67900E-01  4.77900E-02  2.45600E-02 
  6.26400E+01  1.94100E-01  2.16800E-01  1.70700E-01  4.82000E-02  2.46700E-02 
  6.26500E+01  1.97200E-01  2.20500E-01  1.73200E-01  4.85500E-02  2.47600E-02 
  6.27000E+01  2.09800E-01  2.35500E-01  1.83300E-01  4.98600E-02  2.51000E-02 
  6.28000E+01  2.26800E-01  2.56300E-01  1.96800E-01  5.14300E-02  2.55100E-02 
  6.29000E+01  2.39000E-01  2.71400E-01  2.06300E-01  5.24400E-02  2.57800E-02 
  6.30000E+01  2.48800E-01  2.83700E-01  2.13800E-01  5.31900E-02  2.59900E-02 
  6.32500E+01  2.67700E-01  3.08100E-01  2.28000E-01  5.45600E-02  2.64000E-02 
  6.35000E+01  2.82800E-01  3.27900E-01  2.39000E-01  5.56100E-02  2.67400E-02 
  6.37500E+01  2.95800E-01  3.45500E-01  2.48400E-01  5.65000E-02  2.70400E-02 
  6.40000E+01  3.07700E-01  3.61700E-01  2.56900E-01  5.73100E-02  2.73300E-02 
  6.42500E+01  3.18800E-01  3.77200E-01  2.64700E-01  5.80500E-02  2.76000E-02 
  6.45000E+01  3.29400E-01  3.92300E-01  2.72100E-01  5.87700E-02  2.78700E-02 
  6.47500E+01  3.39800E-01  4.07200E-01  2.79100E-01  5.94500E-02  2.81300E-02 
  6.50000E+01  3.49900E-01  4.22200E-01  2.86000E-01  6.01200E-02  2.83900E-02 
  6.60000E+01  3.90200E-01  4.84600E-01  3.12500E-01  6.26700E-02  2.94100E-02 
  6.70000E+01  4.32100E-01  5.57700E-01  3.38600E-01  6.51500E-02  3.04200E-02 
  6.80000E+01  4.78100E-01  6.57100E-01  3.65500E-01  6.75900E-02  3.14300E-02 
  6.90000E+01  5.31100E-01  8.83100E-01  3.93700E-01  7.00400E-02  3.24600E-02 
  7.00000E+01  5.96100E-01          NAN  4.23900E-01  7.25100E-02  3.34900E-02 
  7.20000E+01  9.06800E-01          NAN  4.93300E-01  7.75100E-02  3.56000E-02 
  7.40000E+01          NAN          NAN  5.82700E-01  8.26500E-02  3.77600E-02 
  7.60000E+01          NAN          NAN  7.20500E-01  8.79400E-02  3.99900E-02 
  7.80000E+01          NAN          NAN          NAN  9.34000E-02  4.22800E-02 
  8.00000E+01          NAN          NAN          NAN  9.90400E-02  4.46300E-02 
  8.50000E+01          NAN          NAN          NAN  1.14000E-01  5.08300E-02 
  9.00000E+01          NAN          NAN          NAN  1.30100E-01  5.74600E-02 
  9.50000E+01          NAN          NAN          NAN  1.47600E-01  6.45500E-02 
  1.00000E+02          NAN          NAN          NAN  1.66400E-01  7.21000E-02 
  1.10000E+02          NAN          NAN          NAN  2.08500E-01  8.86500E-02 
  1.20000E+02          NAN          NAN          NAN  2.57200E-01  1.07200E-01 
  1.30000E+02          NAN          NAN          NAN  3.13000E-01  1.27900E-01 
  1.40000E+02          NAN          NAN          NAN  3.76900E-01  1.50800E-01 
  1.50000E+02          NAN          NAN          NAN  4.50000E-01  1.76000E-01 
  1.60000E+02          NAN          NAN          NAN  5.33400E-01  2.03700E-01 
  1.80000E+02          NAN          NAN          NAN  7.38000E-01  2.67200E-01 
  2.00000E+02          NAN          NAN          NAN  1.00900E+00  3.42400E-01 


==> anc/lim_HP_vector.dat <==
# 95% CLs observed and projected limits
# Heisig, Kraemer, Madge and Mueck, JHEP 03 (2020) 183 [arXiv:1912.08472]
# Vector DM (cf. solid lines in fig. 8, top left panel)
# ----------------------------------------------------------------------------
#            |                           lambda_HP                            |
# ----------------------------------------------------------------------------
#  mDM[GeV]  |  13TeVobs  |  13TeVobs+ |  13TeVobs- |  14TeVproj |  27TeVproj |
# ----------------------------------------------------------------------------
  6.00000E+01  2.10900E-02  2.39100E-02  1.84000E-02  5.92800E-03  4.35400E-03 
  6.05000E+01  2.25300E-02  2.55400E-02  1.96500E-02  6.33200E-03  4.65000E-03 
  6.10000E+01  2.44300E-02  2.76900E-02  2.13100E-02  6.86600E-03  5.04100E-03 
  6.12000E+01  2.54000E-02  2.87800E-02  2.21500E-02  7.13800E-03  5.24000E-03 
  6.14000E+01  2.65500E-02  3.00900E-02  2.31600E-02  7.46200E-03  5.47700E-03 
  6.16000E+01  2.79600E-02  3.16900E-02  2.43900E-02  7.86000E-03  5.76900E-03 
  6.18000E+01  2.97900E-02  3.37600E-02  2.59900E-02  8.37400E-03  6.14400E-03 
  6.20000E+01  3.23300E-02  3.66300E-02  2.82000E-02  9.08900E-03  6.66600E-03 
  6.21000E+01  3.40700E-02  3.86000E-02  2.97200E-02  9.57900E-03  7.02300E-03 
  6.22000E+01  3.63600E-02  4.12000E-02  3.17300E-02  1.02300E-02  7.49300E-03 
  6.23000E+01  3.96700E-02  4.49300E-02  3.46100E-02  1.11600E-02  8.16900E-03 
  6.24000E+01  4.52500E-02  5.12500E-02  3.94900E-02  1.27300E-02  9.31200E-03 
  6.24500E+01  5.02900E-02  5.69300E-02  4.38900E-02  1.41500E-02  1.03400E-02 
  6.24600E+01  5.16900E-02  5.85200E-02  4.51200E-02  1.45500E-02  1.06200E-02 
  6.24700E+01  5.33200E-02  6.03600E-02  4.65500E-02  1.50100E-02  1.09500E-02 
  6.24800E+01  5.52400E-02  6.25300E-02  4.82300E-02  1.55600E-02  1.13400E-02 
  6.24900E+01  5.75700E-02  6.51600E-02  5.02700E-02  1.62200E-02  1.18200E-02 
  6.25000E+01  6.04900E-02  6.84500E-02  5.28200E-02  1.70400E-02  1.24100E-02 
  6.25100E+01  6.43400E-02  7.27900E-02  5.61900E-02  1.81300E-02  1.31800E-02 
  6.25200E+01  6.98500E-02  7.90000E-02  6.10300E-02  1.97000E-02  1.42900E-02 
  6.25250E+01  7.37500E-02  8.33800E-02  6.44400E-02  2.08100E-02  1.50800E-02 
  6.25300E+01  7.90600E-02  8.93600E-02  6.91100E-02  2.23300E-02  1.61400E-02 
  6.25350E+01  8.71400E-02  9.84100E-02  7.62100E-02  2.46400E-02  1.77500E-02 
  6.25370E+01  9.18700E-02  1.03700E-01  8.03800E-02  2.60000E-02  1.86900E-02 
  6.25390E+01  9.82600E-02  1.10800E-01  8.60200E-02  2.78500E-02  1.99600E-02 
  6.25400E+01  1.02500E-01  1.15500E-01  8.97500E-02  2.90800E-02  2.07900E-02 
  6.25410E+01  1.07800E-01  1.21400E-01  9.44400E-02  3.06400E-02  2.18500E-02 
  6.25420E+01  1.14700E-01  1.29100E-01  1.00600E-01  3.27100E-02  2.32400E-02 
  6.25430E+01  1.24600E-01  1.39900E-01  1.09500E-01  3.57300E-02  2.52300E-02 
  6.25440E+01  1.39800E-01  1.56400E-01  1.23300E-01  4.06500E-02  2.84300E-02 
  6.25450E+01  1.64200E-01  1.82200E-01  1.45900E-01  4.93100E-02  3.38600E-02 
  6.25460E+01  1.91600E-01  2.11300E-01  1.71500E-01  5.93000E-02  3.97800E-02 
  6.25470E+01  2.13000E-01  2.34100E-01  1.91100E-01  6.65100E-02  4.37900E-02 
  6.25480E+01  2.29200E-01  2.51600E-01  2.05900E-01  7.16500E-02  4.65000E-02 
  6.25490E+01  2.42100E-01  2.65700E-01  2.17600E-01  7.55800E-02  4.85100E-02 
  6.25500E+01  2.52900E-01  2.77400E-01  2.27400E-01  7.87600E-02  5.00800E-02 
  6.25510E+01  2.62200E-01  2.87500E-01  2.35700E-01  8.14200E-02  5.13700E-02 
  6.25530E+01  2.77600E-01  3.04400E-01  2.49500E-01  8.57100E-02  5.33900E-02 
  6.25550E+01  2.90100E-01  3.18200E-01  2.60800E-01  8.91000E-02  5.49300E-02 
  6.25600E+01  3.14400E-01  3.45000E-01  2.82300E-01  9.53400E-02  5.76500E-02 
  6.25650E+01  3.32600E-01  3.65200E-01  2.98400E-01  9.98000E-02  5.95000E-02 
  6.25700E+01  3.47300E-01  3.81600E-01  3.11400E-01  1.03200E-01  6.08900E-02 
  6.25800E+01  3.70600E-01  4.07600E-01  3.31800E-01  1.08400E-01  6.28800E-02 
  6.25900E+01  3.88700E-01  4.28000E-01  3.47600E-01  1.12200E-01  6.42900E-02 
  6.26000E+01  4.03700E-01  4.45000E-01  3.60600E-01  1.15200E-01  6.53700E-02 
  6.26100E+01  4.16500E-01  4.59500E-01  3.71600E-01  1.17700E-01  6.62400E-02 
  6.26200E+01  4.27800E-01  4.72300E-01  3.81300E-01  1.19800E-01  6.69600E-02 
  6.26300E+01  4.37800E-01  4.83700E-01  3.89900E-01  1.21600E-01  6.75700E-02 
  6.26400E+01  4.46900E-01  4.94100E-01  3.97700E-01  1.23100E-01  6.80900E-02 
  6.26500E+01  4.55200E-01  5.03600E-01  4.04800E-01  1.24600E-01  6.85600E-02 
  6.27000E+01  4.88800E-01  5.42400E-01  4.33200E-01  1.29900E-01  7.02800E-02 
  6.28000E+01  5.35200E-01  5.96500E-01  4.71900E-01  1.36500E-01  7.23100E-02 
  6.29000E+01  5.68700E-01  6.36000E-01  4.99400E-01  1.40700E-01  7.35900E-02 
  6.30000E+01  5.95500E-01  6.68000E-01  5.21200E-01  1.43800E-01  7.45400E-02 
  6.32500E+01  6.47400E-01  7.30900E-01  5.62800E-01  1.49300E-01  7.62800E-02 
  6.35000E+01  6.88100E-01  7.81100E-01  5.94900E-01  1.53300E-01  7.75900E-02 
  6.37500E+01  7.22900E-01  8.24600E-01  6.21900E-01  1.56600E-01  7.87100E-02 
  6.40000E+01  7.54100E-01  8.64100E-01  6.45900E-01  1.59500E-01  7.97100E-02 
  6.42500E+01  7.83000E-01  9.01100E-01  6.67800E-01  1.62100E-01  8.06500E-02 
  6.45000E+01  8.10200E-01  9.36400E-01  6.88400E-01  1.64500E-01  8.15500E-02 
  6.47500E+01  8.36200E-01  9.70600E-01  7.07800E-01  1.66700E-01  8.24100E-02 
  6.50000E+01  8.61400E-01  1.00400E+00  7.26500E-01  1.68900E-01  8.32500E-02 
  6.60000E+01  9.58100E-01  1.13600E+00  7.96800E-01  1.77000E-01  8.64800E-02 
  6.70000E+01  1.05300E+00  1.27500E+00  8.63900E-01  1.84600E-01  8.96100E-02 
  6.80000E+01  1.15200E+00  1.42900E+00  9.30700E-01  1.92000E-01  9.27200E-02 
  6.90000E+01  1.25800E+00  1.61800E+00  9.99100E-01  1.99300E-01  9.58400E-02 
  7.00000E+01  1.37400E+00  1.89100E+00  1.07000E+00  2.06600E-01  9.89700E-02 
  7.20000E+01  1.66200E+00          NAN  1.22400E+00  2.21400E-01  1.05300E-01 
  7.40000E+01  2.27300E+00          NAN  1.40300E+00  2.36400E-01  1.11900E-01 
  7.60000E+01          NAN          NAN  1.62100E+00  2.51800E-01  1.18600E-01 
  7.80000E+01          NAN          NAN  1.91700E+00  2.67700E-01  1.25400E-01 
  8.00000E+01          NAN          NAN  2.59500E+00  2.84100E-01  1.32500E-01 
  8.50000E+01          NAN          NAN          NAN  3.27300E-01  1.51100E-01 
  9.00000E+01          NAN          NAN          NAN  3.74100E-01  1.71000E-01 
  9.50000E+01          NAN          NAN          NAN  4.24600E-01  1.92300E-01 
  1.00000E+02          NAN          NAN          NAN  4.79200E-01  2.15100E-01 
  1.10000E+02          NAN          NAN          NAN  6.01200E-01  2.64900E-01 
  1.20000E+02          NAN          NAN          NAN  7.42000E-01  3.21000E-01 
  1.30000E+02          NAN          NAN          NAN  9.03800E-01  3.83600E-01 
  1.40000E+02          NAN          NAN          NAN  1.08900E+00  4.53200E-01 
  1.50000E+02          NAN          NAN          NAN  1.30100E+00  5.30100E-01 
  1.60000E+02          NAN          NAN          NAN  1.54400E+00  6.14800E-01 
  1.80000E+02          NAN          NAN          NAN  2.14100E+00  8.09800E-01 
  2.00000E+02          NAN          NAN          NAN  2.93700E+00  1.04300E+00 


==> anc/lim_add_H.dat <==
# 95% CLs projected limits on muH for 
# additional SM-like Higgs boson H 
# (no mixing with SM Higgs) 
# Heisig, Kraemer, Madge and Mueck, 
# JHEP 03 (2020) 183 [arXiv:1912.08472]
# cf. blue and red line in fig. 3
# -----------------------------------
#  mH[GeV] | muH_lim_14 | muH_lim_27 |
# -----------------------------------
    100      0.0363622    0.0208506
    110      0.0370744    0.0210265
    120      0.0377867    0.0212024
    125.09   0.038        0.0210961
    130      0.0380036    0.0214075
    140      0.0383691    0.0217289
    150      0.0403638    0.0216831
    175      0.041735     0.0225096
    200      0.043756     0.0230468
    250      0.0485899    0.0246375
    300      0.0533759    0.0263335
    400      0.0667584    0.029899
    500      0.0861955    0.0340569
    600      0.107214     0.0399649
    800      0.16733      0.0522614
    1000     0.276757     0.0684487
    1250     0.478207     0.0949714
    1500     0.828197     0.129269
    2000     2.3712       0.238998
    3000     18.2639      0.748493
    4000     138.237      2.25206
    5000     1065.06      6.5389

